CUDA-Q Logical: Retargetable Compilation for Fault-Tolerant Quantum Computing

Realizing fault-tolerant quantum computing requires mapping logical programs to heterogeneous quantum error correction (QEC) codes and diverse fault-tolerant execution models, scheduling physical resources, and coupling to real-time classical control and feedback. Specialized tools exist for each step but rely on manual composition and translation that discard assumptions and provenance, separating resource estimates from the compiler artifacts they describe, and making it difficult to validate correctness, compare architectures, or attribute costs to specific design choices. We present CUDA-Q Logical, an extensible compiler infrastructure for retargetable fault-tolerant compilation, analysis, and execution. Interoperable with CUDA-Q and other mainstream front-ends, CUDA-Q Logical progressively lowers target-independent logical programs through a constrained logical virtual machine, QEC microcode, physical gate schedules, and real-time control plans, with each layer preserving semantics and provenance, while verifying composition and resource constraints. By deriving every resource estimate directly from compiler artifacts, the framework unifies compilation and resource analysis, enabling successively refined estimates and principled cross-architecture comparison while permitting QEC codes, execution models, decoders, and hardware architectures to be introduced as modular extensions. Across workloads ranging from application-architecture studies to qLDPC surgery and detector-error-model composition, we show that schedule-derived estimates reconcile with established independent models. Crucially, this compiler-visible structure exposes cost drivers hidden by aggregate analytical formulas, carries QEC artifacts intact into simulation, and demonstrates a complete compilation pipeline for fault-tolerant quantum computing.

==> figures/generate_01_compiler_spine.py <==
#!/usr/bin/env python3
"""Generate Figure 1: the QLX automated fault-tolerant compiler spine."""

from __future__ import annotations

import os
from pathlib import Path
import tempfile

os.environ.setdefault(
    "MPLCONFIGDIR", str(Path(tempfile.gettempdir()) / "qlx-paper-matplotlib")
)

import matplotlib as mpl
import matplotlib.pyplot as plt
from matplotlib.patches import Circle, FancyArrowPatch, FancyBboxPatch, Polygon


HERE = Path(__file__).resolve().parent
PDF_PATH = HERE / "01-qlx-compiler-spine.pdf"
PNG_PATH = HERE / "01-qlx-compiler-spine.png"

NAVY = "#102A43"
INK = "#243B53"
MUTED = "#627D98"
LINE = "#829AB1"
PAPER = "#FFFFFF"
SOFT = "#F5F8FB"
EXTENSION = "#E9F0F7"
ESTIMATE = "#EEF5F9"

STAGE_COLORS = ["#DCEBFA", "#CFE6F3", "#E4DCF4", "#FCE4BD", "#D9EEDC"]
STAGE_ACCENTS = ["#2878B5", "#147D92", "#7254A3", "#D97706", "#27864A"]


def rounded(
    ax: plt.Axes,
    x: float,
    y: float,
    w: float,
    h: float,
    face: str,
    edge: str = "none",
    lw: float = 1.2,
    radius: float = 0.12,
    zorder: float = 1,
) -> FancyBboxPatch:
    patch = FancyBboxPatch(
        (x, y),
        w,
        h,
        boxstyle=f"round,pad=0.015,rounding_size={radius}",
        facecolor=face,
        edgecolor=edge,
        linewidth=lw,
        zorder=zorder,
    )
    ax.add_patch(patch)
    return patch


def arrow(
    ax: plt.Axes,
    start: tuple[float, float],
    end: tuple[float, float],
    color: str = NAVY,
    lw: float = 1.8,
    scale: float = 16,
    style: str = "-|>",
    zorder: float = 4,
    connectionstyle: str = "arc3",
) -> FancyArrowPatch:
    patch = FancyArrowPatch(
        start,
        end,
        arrowstyle=style,
        mutation_scale=scale,
        linewidth=lw,
        color=color,
        shrinkA=0,
        shrinkB=0,
        connectionstyle=connectionstyle,
        zorder=zorder,
    )
    ax.add_patch(patch)
    return patch


def label(
    ax: plt.Axes,
    x: float,
    y: float,
    text: str,
    size: float,
    color: str = INK,
    weight: str = "normal",
    ha: str = "center",
    va: str = "center",
    zorder: float = 10,
    linespacing: float = 1.05,
) -> None:
    ax.text(
        x,
        y,
        text,
        fontsize=size,
        color=color,
        fontweight=weight,
        ha=ha,
        va=va,
        family="DejaVu Sans",
        zorder=zorder,
        linespacing=linespacing,
    )


def draw_circuit(ax: plt.Axes, x: float, y: float, w: float, h: float) -> None:
    ys = [y + h * 0.72, y + h * 0.48, y + h * 0.24]
    for yy in ys:
        ax.plot([x, x + w], [yy, yy], color=MUTED, lw=1.45, zorder=6)
    gate_w = w * 0.18
    rounded(ax, x + w * 0.13, ys[0] - gate_w / 2, gate_w, gate_w, PAPER, STAGE_ACCENTS[0], 1.3, 0.035, 7)
    label(ax, x + w * 0.22, ys[0], "H", 11, STAGE_ACCENTS[0], "bold", zorder=8)
    cx = x + w * 0.52
    ax.add_patch(Circle((cx, ys[0]), w * 0.035, facecolor=STAGE_ACCENTS[0], edgecolor="none", zorder=8))
    ax.plot([cx, cx], [ys[0], ys[1]], color=STAGE_ACCENTS[0], lw=1.4, zorder=7)
    ax.add_patch(Circle((cx, ys[1]), w * 0.078, facecolor=PAPER, edgecolor=STAGE_ACCENTS[0], lw=1.4, zorder=8))
    ax.plot([cx - w * 0.06, cx + w * 0.06], [ys[1], ys[1]], color=STAGE_ACCENTS[0], lw=1.25, zorder=9)
    ax.plot([cx, cx], [ys[1] - w * 0.06, ys[1] + w * 0.06], color=STAGE_ACCENTS[0], lw=1.25, zorder=9)
    mx = x + w * 0.80
    ax.add_patch(Circle((mx, ys[2]), w * 0.095, facecolor=PAPER, edgecolor=STAGE_ACCENTS[0], lw=1.3, zorder=8))
    ax.plot([mx, mx + w * 0.06], [ys[2], ys[2] + h * 0.065], color=STAGE_ACCENTS[0], lw=1.3, zorder=9)


def draw_logical_machine(ax: plt.Axes, x: float, y: float, w: float, h: float) -> None:
    boxes = [
        (x + w * 0.03, y + h * 0.50, w * 0.40, h * 0.32, "COMPUTE", "#E8F4FA"),
        (x + w * 0.57, y + h * 0.50, w * 0.40, h * 0.32, "MEMORY", "#EDF1F7"),
        (x + w * 0.30, y + h * 0.06, w * 0.40, h * 0.28, "FACTORY", "#F4ECFA"),
    ]
    for bx, by, bw, bh, txt, face in boxes:
        rounded(ax, bx, by, bw, bh, face, STAGE_ACCENTS[1], 1.15, 0.055, 6)
        label(ax, bx + bw / 2, by + bh / 2, txt, 9.5, STAGE_ACCENTS[1], "bold", zorder=8)
    arrow(ax, (x + w * 0.44, y + h * 0.66), (x + w * 0.56, y + h * 0.66), STAGE_ACCENTS[1], 1.2, 11, zorder=8)
    arrow(ax, (x + w * 0.43, y + h * 0.48), (x + w * 0.45, y + h * 0.35), STAGE_ACCENTS[1], 1.1, 10, zorder=8)
    arrow(ax, (x + w * 0.68, y + h * 0.35), (x + w * 0.70, y + h * 0.49), STAGE_ACCENTS[1], 1.1, 10, zorder=8)


def draw_code_blocks(ax: plt.Axes, x: float, y: float, w: float, h: float) -> None:
    block = w * 0.34
    centers = [(x + w * 0.25, y + h * 0.56), (x + w * 0.75, y + h * 0.56)]
    for cx, cy in centers:
        rounded(ax, cx - block / 2, cy - block / 2, block, block, PAPER, STAGE_ACCENTS[2], 1.4, 0.08, 6)
        for ix in (-1, 0, 1):
            for iy in (-1, 0, 1):
                ax.add_patch(Circle((cx + ix * block * 0.23, cy + iy * block * 0.23), block * 0.035, facecolor=STAGE_ACCENTS[2], edgecolor="none", zorder=8))
    arrow(ax, (centers[0][0] + block * 0.58, centers[0][1]), (centers[1][0] - block * 0.58, centers[1][1]), STAGE_ACCENTS[2], 1.4, 13, "<->", 8)
    rounded(ax, x + w * 0.22, y + h * 0.08, w * 0.56, h * 0.20, "#F3EFFA", STAGE_ACCENTS[2], 1.0, 0.05, 6)
    label(ax, x + w * 0.50, y + h * 0.18, "FAULT-TOLERANT GADGET", 8.7, STAGE_ACCENTS[2], "bold", zorder=8)


def draw_event_graph(ax: plt.Axes, x: float, y: float, w: float, h: float) -> None:
    pts = [
        (x + w * 0.08, y + h * 0.70),
        (x + w * 0.32, y + h * 0.82),
        (x + w * 0.32, y + h * 0.54),
        (x + w * 0.59, y + h * 0.69),
        (x + w * 0.86, y + h * 0.69),
    ]
    for a, b in [(0, 1), (0, 2), (1, 3), (2, 3), (3, 4)]:
        arrow(ax, pts[a], pts[b], LINE, 1.0, 8, zorder=5)
    for i, pt in enumerate(pts):
        ax.add_patch(Circle(pt, w * 0.055, facecolor=STAGE_ACCENTS[3] if i in (0, 4) else PAPER, edgecolor=STAGE_ACCENTS[3], lw=1.25, zorder=8))
    lanes_y = [y + h * 0.30, y + h * 0.15]
    for idx, yy in enumerate(lanes_y):
        ax.plot([x + w * 0.02, x + w * 0.94], [yy, yy], color="#C8D2DC", lw=1.0, zorder=5)
        starts = [0.08, 0.48] if idx == 0 else [0.25, 0.67]
        widths = [0.29, 0.34] if idx == 0 else [0.30, 0.22]
        for st, ww in zip(starts, widths):
            rounded(ax, x + w * st, yy - h * 0.055, w * ww, h * 0.11, "#F9D9A5", STAGE_ACCENTS[3], 0.8, 0.025, 7)


def draw_control(ax: plt.Axes, x: float, y: float, w: float, h: float) -> None:
    bits = "1 0 1 1"
    label(ax, x + w * 0.22, y + h * 0.76, bits, 11, STAGE_ACCENTS[4], "bold", zorder=8)
    arrow(ax, (x + w * 0.39, y + h * 0.76), (x + w * 0.54, y + h * 0.76), STAGE_ACCENTS[4], 1.2, 11, zorder=8)
    rounded(ax, x + w * 0.55, y + h * 0.61, w * 0.39, h * 0.30, PAPER, STAGE_ACCENTS[4], 1.25, 0.055, 7)
    label(ax, x + w * 0.745, y + h * 0.76, "DECODE", 9.5, STAGE_ACCENTS[4], "bold", zorder=8)
    chip_x, chip_y = x + w * 0.32, y + h * 0.27
    rounded(ax, chip_x - w * 0.18, chip_y - h * 0.14, w * 0.36, h * 0.28, "#F0F8F2", STAGE_ACCENTS[4], 1.3, 0.045, 7)
    for dx, dy in [(-0.07, 0.04), (0.07, 0.04), (0.0, -0.05)]:
        ax.add_patch(Circle((chip_x + w * dx, chip_y + h * dy), w * 0.026, facecolor=STAGE_ACCENTS[4], edgecolor="none", zorder=9))
    ax.plot([chip_x - w * 0.07, chip_x + w * 0.07], [chip_y + h * 0.04, chip_y + h * 0.04], color=STAGE_ACCENTS[4], lw=1.0, zorder=8)
    ax.plot([chip_x, chip_x - w * 0.07], [chip_y - h * 0.05, chip_y + h * 0.04], color=STAGE_ACCENTS[4], lw=1.0, zorder=8)
    ax.plot([chip_x, chip_x + w * 0.07], [chip_y - h * 0.05, chip_y + h * 0.04], color=STAGE_ACCENTS[4], lw=1.0, zorder=8)
    arrow(
        ax,
        (x + w * 0.82, y + h * 0.59),
        (chip_x + w * 0.12, chip_y + h * 0.16),
        STAGE_ACCENTS[4],
        1.25,
        11,
        zorder=8,
        connectionstyle="arc3,rad=-0.28",
    )
    label(ax, x + w * 0.69, y + h * 0.38, "feedback", 8.5, STAGE_ACCENTS[4], "bold", zorder=9)


def make_figure() -> plt.Figure:
    mpl.rcParams.update(
        {
            "font.family": "DejaVu Sans",
            "pdf.fonttype": 42,
            "ps.fonttype": 42,
            "svg.fonttype": "none",
            "axes.linewidth": 0,
        }
    )

    fig, ax = plt.subplots(figsize=(16, 8.6), facecolor=PAPER)
    ax.set_xlim(0, 16)
    ax.set_ylim(0, 8.6)
    ax.axis("off")

    # Headline: the paper's visual thesis.
    label(ax, 0.55, 8.30, "ONE CUDA-Q PROGRAM", 18, NAVY, "bold", ha="left")
    label(ax, 15.75, 8.30, "FAULT-TOLERANT EXECUTION", 18, NAVY, "bold", ha="right")
    arrow(ax, (4.18, 8.30), (5.10, 8.30), NAVY, 2.2, 19, zorder=4)
    arrow(ax, (10.90, 8.30), (11.35, 8.30), NAVY, 2.2, 19, zorder=4)
    rounded(ax, 5.20, 8.02, 5.58, 0.56, NAVY, NAVY, 0, 0.22, 6)
    label(ax, 7.99, 8.30, "QLX  AUTOMATED COMPILER", 16.5, PAPER, "bold", zorder=8)

    xs = [0.55, 3.55, 6.55, 9.55, 12.55]
    card_w = 2.65
    card_y = 2.75
    card_h = 3.50
    header_h = 0.72
    stage_names = [
        ("P0", "LOGICAL PROGRAM", "target independent"),
        ("P1", "LOGICAL MACHINE", "place · route · schedule"),
        ("P2", "QEC MICROCODE", "encode · protect · detect"),
        ("P3", "PHYSICAL EVENTS", "allocate · expand · time"),
        ("P4", "DEVICE CONTROL", "stream · decode · feedback"),
    ]
    extension_text = [
        "CUDA-Q / Quake\nfrontends",
        "logical architectures\nplacers",
        "codes · gadgets\nprotocols",
        "devices · mappers\nschedulers · noise",
        "controllers · decoders\ntransport",
    ]

    label(ax, 8.00, 7.53, "EXTENSIBLE AT TYPED BOUNDARIES", 12.5, MUTED, "bold")
    for i, x in enumerate(xs):
        rounded(ax, x + 0.12, 6.62, card_w - 0.24, 0.63, EXTENSION, "#B8C8D8", 1.0, 0.12, 2)
        label(ax, x + card_w / 2, 6.935, extension_text[i], 10.0, INK, "bold", zorder=5, linespacing=1.0)
        ax.plot([x + card_w / 2, x + card_w / 2], [6.62, 6.30], color=LINE, lw=1.1, ls=(0, (2.4, 2.4)), zorder=2)

        rounded(ax, x, card_y, card_w, card_h, STAGE_COLORS[i], "#B5C1CC", 1.2, 0.16, 2)
        rounded(ax, x, card_y + card_h - header_h, card_w, header_h, STAGE_ACCENTS[i], STAGE_ACCENTS[i], 0, 0.14, 3)
        label(ax, x + 0.22, card_y + card_h - header_h / 2, stage_names[i][0], 16.0, PAPER, "bold", ha="left", zorder=6)
        label(ax, x + card_w - 0.18, card_y + card_h - header_h / 2, stage_names[i][1], 10.5, PAPER, "bold", ha="right", zorder=6)
        label(ax, x + card_w / 2, card_y + 0.27, stage_names[i][2], 10.2, STAGE_ACCENTS[i], "bold", zorder=7)

    draw_circuit(ax, xs[0] + 0.32, card_y + 0.80, card_w - 0.64, 1.55)
    draw_logical_machine(ax, xs[1] + 0.25, card_y + 0.78, card_w - 0.50, 1.60)
    draw_code_blocks(ax, xs[2] + 0.28, card_y + 0.76, card_w - 0.56, 1.62)
    draw_event_graph(ax, xs[3] + 0.28, card_y + 0.70, card_w - 0.56, 1.74)
    draw_control(ax, xs[4] + 0.22, card_y + 0.68, card_w - 0.44, 1.78)

    # Verified lowering gates connect every semantic level.
    for i in range(4):
        x0 = xs[i] + card_w + 0.04
        x1 = xs[i + 1] - 0.04
        arrow(ax, (x0, card_y + 1.72), (x1, card_y + 1.72), NAVY, 1.75, 16, zorder=10)
        cx = (x0 + x1) / 2 - 0.015
        ax.add_patch(Circle((cx, card_y + 2.20), 0.145, facecolor=PAPER, edgecolor=NAVY, lw=1.15, zorder=11))
        label(ax, cx, card_y + 2.20, "✓", 10.5, NAVY, "bold", zorder=12)

    # Progressive-lowering rail.
    rail_x, rail_y, rail_w, rail_h = 0.55, 2.18, 14.65, 0.38
    rounded(ax, rail_x, rail_y, rail_w - 0.20, rail_h, NAVY, NAVY, 0, 0.10, 3)
    ax.add_patch(
        Polygon(
            [[rail_x + rail_w - 0.32, rail_y], [rail_x + rail_w, rail_y + rail_h / 2], [rail_x + rail_w - 0.32, rail_y + rail_h]],
            closed=True,
            facecolor=NAVY,
            edgecolor=NAVY,
            zorder=3,
        )
    )
    label(ax, 4.32, rail_y + rail_h / 2, "PROGRESSIVE LOWERING", 11.5, PAPER, "bold", zorder=6)
    label(ax, 10.12, rail_y + rail_h / 2, "add target commitments", 11.5, PAPER, "normal", zorder=6)
    label(ax, 8.00, 1.91, "preserve program meaning  ·  witnesses  ·  provenance  ·  verify every boundary", 10.4, MUTED, "bold")

    # Estimates observe the same build at increasing fidelity.
    label(ax, 8.00, 1.53, "RESOURCE ANALYSES OBSERVE THE SAME EVOLVING BUILD", 12.2, NAVY, "bold")
    metrics = [
        (0.75, 3.80, "LOGICAL DEMAND", "P0 / P1"),
        (4.75, 3.15, "QEC-AWARE COST", "P2"),
        (8.10, 3.65, "PHYSICAL RESOURCES + TIME", "P3"),
        (11.95, 3.30, "BANDWIDTH + LATENCY", "P4"),
    ]
    metric_colors = [STAGE_ACCENTS[0], STAGE_ACCENTS[2], STAGE_ACCENTS[3], STAGE_ACCENTS[4]]
    for i, (mx, mw, text, stage) in enumerate(metrics):
        rounded(ax, mx, 0.62, mw, 0.68, ESTIMATE, metric_colors[i], 1.1, 0.11, 2)
        label(ax, mx + 0.18, 0.96, stage, 10.5, metric_colors[i], "bold", ha="left", zorder=6)
        label(ax, mx + mw - 0.18, 0.96, text, 10.8, INK, "bold", ha="right", zorder=6)

    # Connect stage artifacts to their analysis views.
    arrow(ax, (xs[0] + card_w / 2, card_y - 0.05), (1.75, 1.33), STAGE_ACCENTS[0], 1.0, 8, style="-", zorder=1)
    arrow(ax, (xs[1] + card_w / 2, card_y - 0.05), (3.55, 1.33), STAGE_ACCENTS[1], 1.0, 8, style="-", zorder=1)
    arrow(ax, (xs[2] + card_w / 2, card_y - 0.05), (6.33, 1.33), STAGE_ACCENTS[2], 1.0, 8, style="-", zorder=1)
    arrow(ax, (xs[3] + card_w / 2, card_y - 0.05), (9.93, 1.33), STAGE_ACCENTS[3], 1.0, 8, style="-", zorder=1)
    arrow(ax, (xs[4] + card_w / 2, card_y - 0.05), (13.60, 1.33), STAGE_ACCENTS[4], 1.0, 8, style="-", zorder=1)

    label(ax, 8.00, 0.22, "one build  ·  progressively refined  ·  auditable against execution", 10.5, MUTED, "bold")

    fig.subplots_adjust(left=0.015, right=0.985, top=0.985, bottom=0.02)
    return fig


def main() -> None:
    fig = make_figure()
    metadata = {
        "Title": "QLX automated fault-tolerant compiler spine",
        "Author": "QLX paper collaborators",
        "Subject": "Figure 1 for the QLX paper",
        "Keywords": "QLX, CUDA-Q, fault-tolerant quantum compilation",
    }
    fig.savefig(PDF_PATH, facecolor=PAPER, metadata=metadata)
    fig.savefig(PNG_PATH, facecolor=PAPER, dpi=220, metadata={"Software": "Matplotlib"})
    plt.close(fig)
    print(PDF_PATH)
    print(PNG_PATH)


if __name__ == "__main__":
    main()


==> figures/generate_01_compiler_spine_v2.py <==
#!/usr/bin/env python3
"""Generate Figure 1 v2: QLX in the broader CUDA-Q compiler context."""

from __future__ import annotations

import os
from pathlib import Path
import tempfile

os.environ.setdefault(
    "MPLCONFIGDIR", str(Path(tempfile.gettempdir()) / "qlx-paper-matplotlib")
)

import matplotlib as mpl
import matplotlib.pyplot as plt
from matplotlib.patches import Circle

import generate_01_compiler_spine as base


HERE = Path(__file__).resolve().parent
PDF_PATH = HERE / "01-qlx-compiler-spine-v2.pdf"
PNG_PATH = HERE / "01-qlx-compiler-spine-v2.png"


def context_box(
    ax: plt.Axes,
    x: float,
    width: float,
    heading: str,
    detail: str,
    *,
    face: str = base.PAPER,
    edge: str = "#B8C8D8",
) -> None:
    """Draw one compact step in the CUDA-Q front-end context."""

    base.rounded(ax, x, 5.84, width, 0.82, face, edge, 1.05, 0.11, 3)
    base.label(ax, x + width / 2, 6.39, heading, 10.7, base.NAVY, "bold", zorder=6)
    base.label(ax, x + width / 2, 6.10, detail, 8.8, base.MUTED, "normal", zorder=6)


def draw_code_blocks(ax: plt.Axes, x: float, y: float, w: float, h: float) -> None:
    """Draw the P2 icon with a label box sized for the full gadget name."""

    block = w * 0.34
    centers = [(x + w * 0.25, y + h * 0.56), (x + w * 0.75, y + h * 0.56)]
    for cx, cy in centers:
        base.rounded(
            ax,
            cx - block / 2,
            cy - block / 2,
            block,
            block,
            base.PAPER,
            base.STAGE_ACCENTS[2],
            1.4,
            0.08,
            6,
        )
        for ix in (-1, 0, 1):
            for iy in (-1, 0, 1):
                ax.add_patch(
                    Circle(
                        (cx + ix * block * 0.23, cy + iy * block * 0.23),
                        block * 0.035,
                        facecolor=base.STAGE_ACCENTS[2],
                        edgecolor="none",
                        zorder=8,
                    )
                )
    base.arrow(
        ax,
        (centers[0][0] + block * 0.58, centers[0][1]),
        (centers[1][0] - block * 0.58, centers[1][1]),
        base.STAGE_ACCENTS[2],
        1.4,
        13,
        "<->",
        8,
    )
    base.rounded(
        ax,
        x + w * 0.12,
        y + h * 0.08,
        w * 0.76,
        h * 0.20,
        "#F3EFFA",
        base.STAGE_ACCENTS[2],
        1.0,
        0.05,
        6,
    )
    base.label(
        ax,
        x + w * 0.50,
        y + h * 0.18,
        "FAULT-TOLERANT GADGET",
        8.0,
        base.STAGE_ACCENTS[2],
        "bold",
        zorder=8,
    )


def make_figure() -> plt.Figure:
    mpl.rcParams.update(
        {
            "font.family": "DejaVu Sans",
            "pdf.fonttype": 42,
            "ps.fonttype": 42,
            "svg.fonttype": "none",
            "axes.linewidth": 0,
        }
    )

    fig, ax = plt.subplots(figsize=(16, 7.7), facecolor=base.PAPER)
    ax.set_xlim(0, 16)
    ax.set_ylim(0, 7.7)
    ax.axis("off")

    # CUDA-Q context: the same kernel IR can follow the established physical
    # target path or enter QLX when the program carries logical intent.
    base.rounded(ax, 0.40, 5.54, 15.20, 1.78, base.SOFT, "#C7D3DE", 1.1, 0.20, 1)
    base.label(
        ax,
        0.72,
        7.05,
        "CUDA-Q APPLICATION + FRONT-END COMPILATION",
        12.4,
        base.NAVY,
        "bold",
        ha="left",
        zorder=6,
    )

    context_box(
        ax,
        0.72,
        3.18,
        "PYTHON / C++ APPLICATION",
        "host program + quantum kernel",
    )
    context_box(
        ax,
        4.28,
        3.18,
        "CUDA-Q FRONT ENDS",
        "Clang · Python AST · kernel builder",
    )
    context_box(
        ax,
        7.84,
        3.12,
        "MIXED-DIALECT MLIR",
        "Quake · CC · standard MLIR",
    )
    context_box(
        ax,
        11.76,
        3.52,
        "PHYSICAL-INTENT PATH",
        "existing targets · simulators · QIR",
        face="#EEF2F6",
        edge="#AAB9C7",
    )

    base.arrow(ax, (3.92, 6.25), (4.20, 6.25), base.NAVY, 1.45, 13, zorder=7)
    base.arrow(ax, (7.48, 6.25), (7.76, 6.25), base.NAVY, 1.45, 13, zorder=7)
    base.arrow(ax, (10.98, 6.25), (11.68, 6.25), base.LINE, 1.35, 12, zorder=7)

    # QLX is a CUDA-Q subsystem selected for the logical-intent path, not a
    # relabeling of the established physical/QIR lowering route.
    base.rounded(ax, 0.40, 0.34, 15.20, 4.86, "#FBFCFE", base.NAVY, 1.35, 0.22, 1)
    base.rounded(ax, 0.68, 4.67, 5.48, 0.50, base.NAVY, base.NAVY, 0, 0.14, 5)
    base.label(
        ax,
        3.42,
        4.92,
        "QLX · FAULT-TOLERANT COMPILATION SUBSYSTEM",
        11.6,
        base.PAPER,
        "bold",
        zorder=7,
    )
    base.label(
        ax,
        15.22,
        4.92,
        "typed · target-relative refinement",
        9.7,
        base.MUTED,
        "bold",
        ha="right",
        zorder=7,
    )
    base.arrow(ax, (9.40, 5.82), (9.40, 5.22), base.NAVY, 1.7, 15, zorder=8)
    base.label(ax, 9.62, 5.46, "logical-intent path", 8.7, base.NAVY, "bold", ha="left", zorder=9)

    # Preserve the v1 P0--P4 card row: same palette, labels, iconography,
    # verified lowering gates, and left-to-right progression.
    xs = [0.55, 3.55, 6.55, 9.55, 12.55]
    card_w = 2.65
    card_y = 1.13
    card_h = 3.35
    header_h = 0.70
    stage_names = [
        ("P0", "LOGICAL PROGRAM", "target independent"),
        ("P1", "LOGICAL MACHINE", "place · route · schedule"),
        ("P2", "QEC MICROCODE", "encode · protect · detect"),
        ("P3", "PHYSICAL EVENTS", "allocate · expand · time"),
        ("P4", "DEVICE CONTROL", "stream · decode · feedback"),
    ]

    for i, x in enumerate(xs):
        base.rounded(
            ax,
            x,
            card_y,
            card_w,
            card_h,
            base.STAGE_COLORS[i],
            "#B5C1CC",
            1.2,
            0.16,
            2,
        )
        base.rounded(
            ax,
            x,
            card_y + card_h - header_h,
            card_w,
            header_h,
            base.STAGE_ACCENTS[i],
            base.STAGE_ACCENTS[i],
            0,
            0.14,
            3,
        )
        base.label(
            ax,
            x + 0.22,
            card_y + card_h - header_h / 2,
            stage_names[i][0],
            16.0,
            base.PAPER,
            "bold",
            ha="left",
            zorder=6,
        )
        base.label(
            ax,
            x + card_w - 0.18,
            card_y + card_h - header_h / 2,
            stage_names[i][1],
            10.5,
            base.PAPER,
            "bold",
            ha="right",
            zorder=6,
        )
        base.label(
            ax,
            x + card_w / 2,
            card_y + 0.25,
            stage_names[i][2],
            10.2,
            base.STAGE_ACCENTS[i],
            "bold",
            zorder=7,
        )

    base.draw_circuit(ax, xs[0] + 0.32, card_y + 0.77, card_w - 0.64, 1.48)
    base.draw_logical_machine(ax, xs[1] + 0.25, card_y + 0.75, card_w - 0.50, 1.53)
    draw_code_blocks(ax, xs[2] + 0.28, card_y + 0.73, card_w - 0.56, 1.55)
    base.draw_event_graph(ax, xs[3] + 0.28, card_y + 0.67, card_w - 0.56, 1.67)
    base.draw_control(ax, xs[4] + 0.22, card_y + 0.65, card_w - 0.44, 1.70)

    for i in range(4):
        x0 = xs[i] + card_w + 0.04
        x1 = xs[i + 1] - 0.04
        gate_y = card_y + 1.64
        base.arrow(ax, (x0, gate_y), (x1, gate_y), base.NAVY, 1.75, 16, zorder=10)
        cx = (x0 + x1) / 2 - 0.015
        ax.add_patch(
            Circle(
                (cx, card_y + 2.10),
                0.145,
                facecolor=base.PAPER,
                edgecolor=base.NAVY,
                lw=1.15,
                zorder=11,
            )
        )
        base.label(ax, cx, card_y + 2.10, "✓", 10.5, base.NAVY, "bold", zorder=12)

    # One compact footer replaces the v1 extension and resource-analysis rows.
    base.rounded(ax, 0.72, 0.52, 14.56, 0.40, base.EXTENSION, "#C3D0DC", 0.9, 0.10, 2)
    base.label(ax, 0.94, 0.72, "TARGET-RELATIVE ENDPOINTS", 9.2, base.NAVY, "bold", ha="left", zorder=5)
    base.label(
        ax,
        15.04,
        0.72,
        "P2 analysis  ·  P3 simulation + scheduling  ·  P4 control + execution",
        9.2,
        base.INK,
        "bold",
        ha="right",
        zorder=5,
    )

    fig.subplots_adjust(left=0.015, right=0.985, top=0.985, bottom=0.02)
    return fig


def main() -> None:
    fig = make_figure()
    metadata = {
        "Title": "QLX fault-tolerant compiler spine in the CUDA-Q compiler context",
        "Author": "QLX paper collaborators",
        "Subject": "Figure 1 v2 for the QLX paper",
        "Keywords": "QLX, CUDA-Q, Quake, MLIR, fault-tolerant quantum compilation",
    }
    fig.savefig(PDF_PATH, facecolor=base.PAPER, metadata=metadata)
    fig.savefig(PNG_PATH, facecolor=base.PAPER, dpi=220, metadata={"Software": "Matplotlib"})
    plt.close(fig)
    print(PDF_PATH)
    print(PNG_PATH)


if __name__ == "__main__":
    main()


==> figures/generate_02b_logical_virtual_machine.py <==
#!/usr/bin/env python3
"""Generate the compact logical-virtual-machine figure for Section 4.2."""

from __future__ import annotations

import os
from pathlib import Path
import tempfile

os.environ.setdefault(
    "MPLCONFIGDIR", str(Path(tempfile.gettempdir()) / "qlx-paper-matplotlib")
)

import matplotlib as mpl
import matplotlib.pyplot as plt
from matplotlib.patches import FancyArrowPatch, FancyBboxPatch


HERE = Path(__file__).resolve().parent
PDF_PATH = HERE / "02b-logical-virtual-machine.pdf"
PNG_PATH = HERE / "02b-logical-virtual-machine.png"

NAVY = "#102A43"
INK = "#243B53"
MUTED = "#627D98"
PAPER = "#FFFFFF"
P0_FILL = "#DCEBFA"
P0_ACCENT = "#2878B5"
P1_FILL = "#CFE6F3"
P1_SOFT = "#E8F4F7"
P1_ACCENT = "#147D92"
RESOURCE_FILL = "#FCE4BD"
RESOURCE_ACCENT = "#D97706"
OUTPUT_FILL = "#E8F1F8"


def rounded(
    ax: plt.Axes,
    x: float,
    y: float,
    w: float,
    h: float,
    face: str,
    edge: str,
    lw: float = 1.25,
    radius: float = 0.10,
    zorder: float = 1,
) -> FancyBboxPatch:
    patch = FancyBboxPatch(
        (x, y),
        w,
        h,
        boxstyle=f"round,pad=0.015,rounding_size={radius}",
        facecolor=face,
        edgecolor=edge,
        linewidth=lw,
        zorder=zorder,
    )
    ax.add_patch(patch)
    return patch


def arrow(
    ax: plt.Axes,
    start: tuple[float, float],
    end: tuple[float, float],
    color: str = NAVY,
    lw: float = 1.35,
    scale: float = 12,
    style: str = "-|>",
    zorder: float = 4,
) -> FancyArrowPatch:
    patch = FancyArrowPatch(
        start,
        end,
        arrowstyle=style,
        mutation_scale=scale,
        linewidth=lw,
        color=color,
        shrinkA=0,
        shrinkB=0,
        connectionstyle="arc3",
        zorder=zorder,
    )
    ax.add_patch(patch)
    return patch


def label(
    ax: plt.Axes,
    x: float,
    y: float,
    text: str,
    size: float,
    color: str = INK,
    ha: str = "center",
    va: str = "center",
    zorder: float = 10,
    linespacing: float = 1.06,
) -> None:
    ax.text(
        x,
        y,
        text,
        fontsize=size,
        color=color,
        fontweight="normal",
        ha=ha,
        va=va,
        family="DejaVu Sans",
        zorder=zorder,
        linespacing=linespacing,
    )


def stage_box(
    ax: plt.Axes,
    x: float,
    y: float,
    w: float,
    h: float,
    stage: str,
    title: str,
    detail: str,
    fill: str,
    accent: str,
) -> None:
    rounded(ax, x, y, w, h, fill, accent, 1.25, 0.10, 2)
    rounded(ax, x + 0.17, y + 0.17, 0.72, h - 0.34, accent, accent, 0, 0.07, 3)
    label(ax, x + 0.53, y + h / 2, stage, 12.0, PAPER, zorder=5)
    label(ax, x + 1.08, y + h * 0.61, title, 12.0, accent, ha="left", zorder=5)
    label(ax, x + 1.08, y + h * 0.30, detail, 9.4, INK, ha="left", zorder=5)


def make_figure() -> plt.Figure:
    mpl.rcParams.update(
        {
            "font.family": "DejaVu Sans",
            "pdf.fonttype": 42,
            "ps.fonttype": 42,
            "svg.fonttype": "none",
            "axes.linewidth": 0,
        }
    )

    fig, ax = plt.subplots(figsize=(6.8, 4.6), facecolor=PAPER)
    ax.set_xlim(0, 12)
    ax.set_ylim(0, 8)
    ax.axis("off")

    stage_box(
        ax,
        1.05,
        6.84,
        9.90,
        0.90,
        "P0",
        "LOGICAL PROGRAM",
        "operations · values · resource demand",
        P0_FILL,
        P0_ACCENT,
    )

    arrow(ax, (6.00, 6.82), (6.00, 6.34), NAVY, 1.35, 12)
    label(ax, 6.25, 6.57, "P0 → P1 lowering", 8.4, MUTED, ha="left")

    rounded(ax, 0.52, 1.68, 10.96, 4.64, "#F5F8FB", NAVY, 1.45, 0.12, 1)
    rounded(ax, 0.72, 5.51, 10.56, 0.60, P1_FILL, P1_ACCENT, 1.10, 0.08, 2)
    rounded(ax, 0.91, 5.63, 0.62, 0.36, P1_ACCENT, P1_ACCENT, 0, 0.05, 3)
    label(ax, 1.22, 5.81, "P1", 10.7, PAPER, zorder=5)
    label(ax, 1.72, 5.82, "LOGICAL MACHINE", 12.0, P1_ACCENT, ha="left", zorder=5)
    label(
        ax,
        10.90,
        5.81,
        "regions · streams · channels",
        8.7,
        MUTED,
        ha="right",
        zorder=5,
    )

    rounded(ax, 1.02, 3.63, 3.55, 1.40, P1_SOFT, P1_ACCENT, 1.20, 0.10, 3)
    label(ax, 2.80, 4.59, "MEMORY REGION", 11.0, P1_ACCENT, zorder=5)
    label(ax, 2.80, 4.16, "logical capacity", 9.4, INK, zorder=5)
    label(ax, 2.80, 3.86, "residency · access", 9.0, MUTED, zorder=5)

    rounded(ax, 7.43, 3.63, 3.55, 1.40, P1_SOFT, P1_ACCENT, 1.20, 0.10, 3)
    label(ax, 9.20, 4.59, "COMPUTE REGION", 11.0, P1_ACCENT, zorder=5)
    label(ax, 9.20, 4.16, "logical capacity", 9.4, INK, zorder=5)
    label(ax, 9.20, 3.86, "admissible operations", 9.0, MUTED, zorder=5)

    arrow(ax, (4.62, 4.34), (7.36, 4.34), P1_ACCENT, 1.45, 12, "<->", 5)
    label(ax, 5.99, 4.68, "TYPED CHANNEL", 8.9, P1_ACCENT, zorder=6)
    label(ax, 5.99, 4.02, "direction · concurrency", 8.1, MUTED, zorder=6)

    rounded(
        ax,
        7.43,
        2.06,
        3.55,
        1.02,
        RESOURCE_FILL,
        RESOURCE_ACCENT,
        1.20,
        0.10,
        3,
    )
    label(ax, 9.20, 2.75, "RESOURCE STREAM", 10.4, RESOURCE_ACCENT, zorder=5)
    label(ax, 9.20, 2.35, "factory or external supply", 8.8, INK, zorder=5)
    arrow(ax, (9.20, 3.10), (9.20, 3.57), RESOURCE_ACCENT, 1.40, 11, "-|>", 5)

    arrow(ax, (6.00, 1.65), (6.00, 1.18), NAVY, 1.35, 12)
    label(ax, 6.24, 1.42, "emit", 8.4, MUTED, ha="left")

    stage_box(
        ax,
        1.05,
        0.22,
        9.90,
        0.90,
        "P1",
        "PLACED PROGRAM + WITNESSES",
        "placement · communication · schedule · supply",
        OUTPUT_FILL,
        P1_ACCENT,
    )

    fig.subplots_adjust(left=0.012, right=0.988, bottom=0.025, top=0.985)
    return fig


def main() -> None:
    fig = make_figure()
    fig.savefig(PDF_PATH, format="pdf", bbox_inches="tight", pad_inches=0.02)
    fig.savefig(PNG_PATH, format="png", dpi=300, bbox_inches="tight", pad_inches=0.02)
    plt.close(fig)
    print(PDF_PATH)
    print(PNG_PATH)


if __name__ == "__main__":
    main()


==> figures/generate_05_patch_carrier_lowering.py <==
#!/usr/bin/env python3
"""Generate Figure 5: a worked P2 patch-graph to P3 carrier lowering witness."""

from __future__ import annotations

from datetime import datetime, timezone
import os
from pathlib import Path
import tempfile

os.environ.setdefault(
    "MPLCONFIGDIR", str(Path(tempfile.gettempdir()) / "qlx-paper-matplotlib")
)

import matplotlib as mpl
import matplotlib.pyplot as plt
from matplotlib.patches import Circle, FancyArrowPatch, FancyBboxPatch, Polygon, Rectangle
import numpy as np  # Imported with the manuscript's standard figure stack.


HERE = Path(__file__).resolve().parent
PDF_PATH = HERE / "05-patch-carrier-lowering.pdf"
PNG_PATH = HERE / "05-patch-carrier-lowering.png"

PAPER = "#FFFFFF"
NAVY = "#102A43"
INK = "#243B53"
MUTED = "#627D98"
LINE = "#9FB3C8"
SOFT = "#F5F8FB"

# Colorblind-safe stage and identity colors, aligned with the manuscript figures.
P2 = "#7254A3"
P2_LIGHT = "#F0EBF7"
P3 = "#D97706"
P3_LIGHT = "#FFF1D6"
PATCH_A = "#0077BB"
PATCH_A_LIGHT = "#DCEBFA"
PATCH_B = "#009988"
PATCH_B_LIGHT = "#D9F0EB"
WORK = "#EE7733"
WORK_LIGHT = "#FCE4D6"


def rounded(
    ax: plt.Axes,
    x: float,
    y: float,
    w: float,
    h: float,
    face: str,
    edge: str = "none",
    lw: float = 1.0,
    radius: float = 0.10,
    zorder: float = 1,
    linestyle: str = "solid",
) -> FancyBboxPatch:
    patch = FancyBboxPatch(
        (x, y),
        w,
        h,
        boxstyle=f"round,pad=0.015,rounding_size={radius}",
        facecolor=face,
        edgecolor=edge,
        linewidth=lw,
        linestyle=linestyle,
        zorder=zorder,
    )
    ax.add_patch(patch)
    return patch


def arrow(
    ax: plt.Axes,
    start: tuple[float, float],
    end: tuple[float, float],
    color: str = NAVY,
    lw: float = 1.2,
    scale: float = 10,
    style: str = "-|>",
    zorder: float = 5,
    connectionstyle: str = "arc3",
) -> FancyArrowPatch:
    patch = FancyArrowPatch(
        start,
        end,
        arrowstyle=style,
        mutation_scale=scale,
        linewidth=lw,
        color=color,
        shrinkA=0,
        shrinkB=0,
        connectionstyle=connectionstyle,
        zorder=zorder,
    )
    ax.add_patch(patch)
    return patch


def label(
    ax: plt.Axes,
    x: float,
    y: float,
    text: str,
    size: float = 8.0,
    color: str = INK,
    weight: str = "normal",
    ha: str = "center",
    va: str = "center",
    zorder: float = 10,
    linespacing: float = 1.05,
    rotation: float = 0,
) -> None:
    ax.text(
        x,
        y,
        text,
        fontsize=size,
        color=color,
        fontweight=weight,
        ha=ha,
        va=va,
        family="DejaVu Sans",
        zorder=zorder,
        linespacing=linespacing,
        rotation=rotation,
    )


def patch_node(
    ax: plt.Axes,
    x: float,
    y: float,
    name: str,
    color: str,
    face: str,
    shape: str,
) -> None:
    if shape == "circle":
        ax.add_patch(
            Circle((x, y), 0.31, facecolor=face, edgecolor=color, linewidth=1.5, zorder=7)
        )
    else:
        ax.add_patch(
            FancyBboxPatch(
                (x - 0.31, y - 0.31),
                0.62,
                0.62,
                boxstyle="round,pad=0.01,rounding_size=0.06",
                facecolor=face,
                edgecolor=color,
                linewidth=1.5,
                linestyle=(0, (3.0, 1.6)),
                zorder=7,
            )
        )
    label(ax, x, y + 0.01, name, 9.2, color, "normal", zorder=9)


def sidecar(ax: plt.Axes, x: float, y: float, text: str, edge: str) -> None:
    width = 3.00 if text == "record_projection" else 2.30
    rounded(ax, x - width / 2, y - 0.18, width, 0.36, PAPER, edge, 0.9, 0.08, 7)
    label(ax, x, y, text, 8.0, edge, "normal", zorder=9)


def carrier_snapshot(
    ax: plt.Axes,
    cx: float,
    cy: float,
    *,
    active: bool,
    successor: bool,
) -> None:
    """Draw the same carrier topology with epoch-specific ownership and activity."""

    dx, dy = 0.39, 0.37
    x0 = cx - 2 * dx
    y0 = cy - dy
    points = {(col, row): (x0 + col * dx, y0 + row * dy) for col in range(5) for row in range(3)}

    # One authoritative topology, repeated as a small-multiple view.
    for col in range(4):
        for row in range(3):
            x1, y1 = points[(col, row)]
            x2, y2 = points[(col + 1, row)]
            ax.plot([x1, x2], [y1, y2], color=LINE, linewidth=0.75, zorder=2)
    for col in range(5):
        for row in range(2):
            x1, y1 = points[(col, row)]
            x2, y2 = points[(col, row + 1)]
            ax.plot([x1, x2], [y1, y2], color=LINE, linewidth=0.75, zorder=2)

    # Group outlines reinforce identity without relying on color alone.
    rounded(
        ax,
        x0 - 0.23,
        y0 - 0.23,
        dx + 0.46,
        2 * dy + 0.46,
        PATCH_A_LIGHT,
        PATCH_A,
        1.0,
        0.09,
        3,
    )
    rounded(
        ax,
        x0 + 3 * dx - 0.23,
        y0 - 0.23,
        dx + 0.46,
        2 * dy + 0.46,
        PATCH_B_LIGHT,
        PATCH_B,
        1.0,
        0.09,
        3,
        linestyle=(0, (3.0, 1.6)),
    )

    if active:
        ax.add_patch(
            Rectangle(
                (x0 + 2 * dx - 0.20, y0 - 0.20),
                0.40,
                2 * dy + 0.40,
                facecolor=WORK_LIGHT,
                edgecolor=WORK,
                linewidth=1.1,
                hatch="////",
                zorder=3,
            )
        )

    for col in range(5):
        for row in range(3):
            x, y = points[(col, row)]
            if col <= 1:
                ax.add_patch(
                    Circle((x, y), 0.062, facecolor=PATCH_A, edgecolor=PAPER, linewidth=0.45, zorder=6)
                )
            elif col >= 3:
                ax.add_patch(
                    Rectangle(
                        (x - 0.060, y - 0.060),
                        0.120,
                        0.120,
                        facecolor=PATCH_B,
                        edgecolor=PAPER,
                        linewidth=0.45,
                        zorder=6,
                    )
                )
            elif active:
                ax.add_patch(
                    Polygon(
                        [[x, y + 0.085], [x + 0.085, y], [x, y - 0.085], [x - 0.085, y]],
                        closed=True,
                        facecolor=WORK,
                        edgecolor=PAPER,
                        linewidth=0.45,
                        zorder=7,
                    )
                )
            else:
                ax.add_patch(Circle((x, y), 0.045, facecolor=PAPER, edgecolor=LINE, linewidth=0.75, zorder=5))

    suffix = "1" if successor else "0"
    label(ax, x0 + 0.5 * dx, y0 + 2 * dy + 0.36, rf"$A_{suffix}$", 8.2, PATCH_A, "normal")
    label(ax, x0 + 3.5 * dx, y0 + 2 * dy + 0.36, rf"$B_{suffix}$", 8.2, PATCH_B, "normal")
    if active:
        label(ax, x0 + 2 * dx, y0 - 0.42, "transient seam", 8.0, WORK, "normal")


def make_figure() -> plt.Figure:
    mpl.rcParams.update(
        {
            "font.family": "DejaVu Sans",
            "font.size": 8,
            "pdf.fonttype": 42,
            "ps.fonttype": 42,
            "svg.fonttype": "none",
            "axes.linewidth": 0,
            "figure.dpi": 300,
            "savefig.dpi": 300,
            "savefig.bbox": "tight",
        }
    )

    fig, ax = plt.subplots(figsize=(7.1, 4.2), facecolor=PAPER)
    ax.set_xlim(0, 16)
    ax.set_ylim(0, 9.2)
    ax.axis("off")

    # P2 patch-graph row.
    rounded(ax, 0.35, 5.72, 15.30, 3.12, P2_LIGHT, "#C8B9DC", 1.0, 0.14, 1)
    rounded(ax, 0.64, 8.13, 0.72, 0.43, P2, P2, 0.0, 0.09, 4)
    label(ax, 1.00, 8.345, "P2", 8.6, PAPER, "bold")
    label(ax, 1.58, 8.345, "Patch graph and QEC semantics", 9.2, P2, "normal", ha="left")
    label(ax, 15.34, 8.345, "no physical coordinates or routes", 8.0, P2, "normal", ha="right")
    ax.plot([0.64, 15.35], [7.94, 7.94], color="#C8B9DC", lw=0.8, zorder=2)
    label(ax, 3.05, 7.67, "e0 · before", 8.2, MUTED, "normal")
    label(ax, 8.00, 7.67, r"e1 · $M_{ZZ}$", 8.2, MUTED, "normal")
    label(ax, 12.95, 7.67, "e2 · after", 8.2, MUTED, "normal")
    ax.plot([5.53, 5.53], [5.92, 7.86], color="#C8B9DC", lw=0.8, ls=(0, (2.2, 2.2)), zorder=2)
    ax.plot([10.48, 10.48], [5.92, 7.86], color="#C8B9DC", lw=0.8, ls=(0, (2.2, 2.2)), zorder=2)

    patch_node(ax, 2.45, 6.84, r"$A_0$", PATCH_A, PATCH_A_LIGHT, "circle")
    patch_node(ax, 3.65, 6.84, r"$B_0$", PATCH_B, PATCH_B_LIGHT, "square")
    patch_node(ax, 6.95, 6.85, r"$A_0$", PATCH_A, PATCH_A_LIGHT, "circle")
    patch_node(ax, 9.05, 6.85, r"$B_0$", PATCH_B, PATCH_B_LIGHT, "square")

    diamond_x, diamond_y = 8.00, 6.85
    ax.add_patch(
        Polygon(
            [
                [diamond_x, diamond_y + 0.42],
                [diamond_x + 0.49, diamond_y],
                [diamond_x, diamond_y - 0.42],
                [diamond_x - 0.49, diamond_y],
            ],
            closed=True,
            facecolor=PAPER,
            edgecolor=P2,
            linewidth=1.5,
            zorder=7,
        )
    )
    label(ax, diamond_x, diamond_y, r"$M_{ZZ}$", 9.0, P2, "normal", zorder=9)
    ax.plot([7.27, 7.51], [6.85, 6.85], color=P2, lw=1.1, zorder=6)
    ax.plot([8.49, 8.73], [6.85, 6.85], color=P2, lw=1.1, zorder=6)
    arrow(ax, (diamond_x, 6.43), (diamond_x, 6.18), P2, 1.0, 8)
    rounded(ax, 7.67, 5.84, 0.66, 0.33, PAPER, P2, 0.9, 0.07, 7)
    label(ax, 8.00, 6.005, "m", 8.0, P2, "normal")

    patch_node(ax, 12.35, 6.84, r"$A_1$", PATCH_A, PATCH_A_LIGHT, "circle")
    patch_node(ax, 13.55, 6.84, r"$B_1$", PATCH_B, PATCH_B_LIGHT, "square")
    rounded(ax, 12.62, 5.92, 0.66, 0.33, PAPER, P2, 0.9, 0.07, 7)
    label(ax, 12.95, 6.085, "m", 8.0, P2, "normal")
    arrow(ax, (4.72, 6.84), (5.28, 6.84), P2, 1.1, 9)
    arrow(ax, (9.72, 6.84), (10.28, 6.84), P2, 1.1, 9)

    # The semantic boundary and provenance-carrying lowering arrow.
    arrow(ax, (8.00, 5.70), (8.00, 5.25), NAVY, 1.25, 10)
    label(ax, 8.35, 5.47, "source provenance", 8.0, NAVY, "normal", ha="left")

    # P3 carrier-topology and event row.
    rounded(ax, 0.35, 0.48, 15.30, 4.74, P3_LIGHT, "#E9BD76", 1.0, 0.14, 1)
    rounded(ax, 0.64, 4.55, 0.72, 0.43, P3, P3, 0.0, 0.09, 4)
    label(ax, 1.00, 4.765, "P3", 8.6, PAPER, "bold")
    label(ax, 1.58, 4.765, "Physical carrier materialization and event schedule", 9.2, P3, "normal", ha="left")
    ax.plot([0.64, 15.35], [4.36, 4.36], color="#E9BD76", lw=0.8, zorder=2)
    label(
        ax,
        8.00,
        4.08,
        r"$\mu_e$: (patch, formal carrier role) $\mapsto$ concrete allocation occurrence",
        8.4,
        P3,
        "normal",
    )

    carrier_snapshot(ax, 3.05, 3.02, active=False, successor=False)
    carrier_snapshot(ax, 8.00, 3.02, active=True, successor=False)
    carrier_snapshot(ax, 12.95, 3.02, active=False, successor=True)

    sidecar(ax, 3.05, 1.95, "phys.mapping", P3)
    sidecar(ax, 8.00, 1.95, "phys.routing", P3)
    sidecar(ax, 12.95, 1.95, "record_projection", P3)

    # Native-event strip demonstrates representational expansion without
    # pretending that every surface-code realization has the same circuit.
    event_y = 0.98
    event_specs = [
        (2.05, 1.55, "acquire"),
        (4.18, 1.90, "reset + prepare"),
        (6.66, 2.12, r"extract $\times d$"),
        (9.35, 1.66, "measure"),
        (11.59, 1.66, "release"),
    ]
    for idx, (x, w, text_value) in enumerate(event_specs):
        face = WORK_LIGHT if idx == 2 else PAPER
        edge = WORK if idx == 2 else P3
        rounded(ax, x, event_y - 0.25, w, 0.50, face, edge, 0.9, 0.08, 7)
        label(ax, x + w / 2, event_y, text_value, 8.0, edge, "normal", zorder=9)
        if idx < len(event_specs) - 1:
            next_x = event_specs[idx + 1][0]
            arrow(ax, (x + w + 0.06, event_y), (next_x - 0.08, event_y), P3, 1.0, 8)
    label(ax, 2.05, 1.48, "native event DAG", 7.3, P3, "normal", ha="left")
    sidecar(ax, 14.42, event_y, "phys.schedule", P3)

    fig.subplots_adjust(left=0.01, right=0.99, top=0.99, bottom=0.01)
    return fig


def main() -> None:
    fig = make_figure()
    metadata = {
        "Title": "QLX P2 patch-graph to P3 physical-carrier lowering witness",
        "Author": "QLX paper collaborators",
        "Subject": "Figure 5 for the QLX paper",
        "Keywords": "QLX, QEC, patch graph, physical carriers, lowering",
        "CreationDate": datetime(2026, 8, 24, tzinfo=timezone.utc),
        "ModDate": datetime(2026, 8, 24, tzinfo=timezone.utc),
    }
    fig.savefig(PDF_PATH, facecolor=PAPER, metadata=metadata)
    fig.savefig(PNG_PATH, facecolor=PAPER, dpi=300, metadata={"Software": "Matplotlib"})
    plt.close(fig)
    print(PDF_PATH)
    print(PNG_PATH)


if __name__ == "__main__":
    main()


==> figures/generate_07_execution_model.py <==
#!/usr/bin/env python3
"""Generate the QLX policy--target execution figure."""

from __future__ import annotations

import os
from pathlib import Path
import tempfile

os.environ.setdefault(
    "MPLCONFIGDIR", str(Path(tempfile.gettempdir()) / "qlx-paper-matplotlib")
)

import matplotlib as mpl
import matplotlib.pyplot as plt
from matplotlib.patches import FancyArrowPatch, FancyBboxPatch


HERE = Path(__file__).resolve().parent
PDF_PATH = HERE / "07-execution-model.pdf"
PNG_PATH = HERE / "07-execution-model.png"

# Shared visual language from generate_01_compiler_spine.py.
NAVY = "#102A43"
INK = "#243B53"
MUTED = "#627D98"
LINE = "#829AB1"
PAPER = "#FFFFFF"
SOFT = "#F5F8FB"
EXTENSION = "#E9F0F7"

STAGE_COLORS = ["#DCEBFA", "#CFE6F3", "#E4DCF4", "#FCE4BD", "#D9EEDC"]
STAGE_ACCENTS = ["#2878B5", "#147D92", "#7254A3", "#D97706", "#27864A"]


def rounded(
    ax: plt.Axes,
    x: float,
    y: float,
    w: float,
    h: float,
    face: str,
    edge: str = "none",
    lw: float = 1.2,
    radius: float = 0.12,
    zorder: float = 1,
    linestyle: str | tuple = "solid",
) -> FancyBboxPatch:
    patch = FancyBboxPatch(
        (x, y),
        w,
        h,
        boxstyle=f"round,pad=0.015,rounding_size={radius}",
        facecolor=face,
        edgecolor=edge,
        linewidth=lw,
        linestyle=linestyle,
        zorder=zorder,
    )
    ax.add_patch(patch)
    return patch


def arrow(
    ax: plt.Axes,
    start: tuple[float, float],
    end: tuple[float, float],
    color: str = NAVY,
    lw: float = 1.7,
    scale: float = 15,
    style: str = "-|>",
    zorder: float = 4,
    connectionstyle: str = "arc3",
) -> FancyArrowPatch:
    patch = FancyArrowPatch(
        start,
        end,
        arrowstyle=style,
        mutation_scale=scale,
        linewidth=lw,
        color=color,
        shrinkA=0,
        shrinkB=0,
        connectionstyle=connectionstyle,
        zorder=zorder,
    )
    ax.add_patch(patch)
    return patch


def label(
    ax: plt.Axes,
    x: float,
    y: float,
    text: str,
    size: float,
    color: str = INK,
    weight: str = "normal",
    ha: str = "center",
    va: str = "center",
    zorder: float = 10,
    linespacing: float = 1.08,
) -> None:
    ax.text(
        x,
        y,
        text,
        fontsize=size,
        color=color,
        fontweight=weight,
        ha=ha,
        va=va,
        family="DejaVu Sans",
        zorder=zorder,
        linespacing=linespacing,
    )


def source_card(
    ax: plt.Axes,
    y: float,
    stage: str,
    title: str,
    detail: str,
    color_index: int,
) -> None:
    x, w, h = 0.65, 3.70, 1.08
    accent = STAGE_ACCENTS[color_index]
    rounded(ax, x, y, w, h, STAGE_COLORS[color_index], "#B5C1CC", 1.1, 0.14, 2)
    rounded(ax, x, y, 0.72, h, accent, accent, 0, 0.13, 3)
    label(ax, x + 0.36, y + h / 2, stage, 12.2, PAPER, "bold")
    title_size = 9.2 if "\n" in title else 9.7
    title_y = y + (0.72 if "\n" in title else 0.68)
    label(
        ax,
        x + 0.92,
        title_y,
        title,
        title_size,
        accent,
        "bold",
        ha="left",
        linespacing=0.94,
    )
    detail_size = 8.0 if "\n" in detail else 8.2
    label(
        ax,
        x + 0.92,
        y + 0.25,
        detail,
        detail_size,
        INK,
        "normal",
        ha="left",
        linespacing=0.94,
    )


def endpoint_card(
    ax: plt.Axes,
    y: float,
    title: str,
    call: str,
    lines: tuple[str, str],
    color_index: int,
) -> None:
    x, w, h = 11.38, 3.96, 1.24
    accent = STAGE_ACCENTS[color_index]
    rounded(ax, x, y, w, h, STAGE_COLORS[color_index], "#B5C1CC", 1.1, 0.14, 2)
    title_size = 9.0 if "\n" in title else 10.4
    title_y = y + (0.83 if "\n" in title else 0.91)
    label(
        ax,
        x + 0.22,
        title_y,
        title,
        title_size,
        accent,
        "bold",
        ha="left",
        linespacing=0.94,
    )
    rounded(ax, x + 2.34, y + 0.76, 1.38, 0.31, PAPER, accent, 0.9, 0.06, 4)
    label(ax, x + 3.03, y + 0.915, call, 7.5, accent, "bold")
    label(ax, x + 0.22, y + 0.53, lines[0], 8.5, INK, "normal", ha="left")
    label(ax, x + 0.22, y + 0.25, lines[1], 8.2, MUTED, "normal", ha="left")


def make_figure() -> plt.Figure:
    mpl.rcParams.update(
        {
            "font.family": "DejaVu Sans",
            "pdf.fonttype": 42,
            "ps.fonttype": 42,
            "svg.fonttype": "none",
            "axes.linewidth": 0,
        }
    )

    fig, ax = plt.subplots(figsize=(16, 7.8), facecolor=PAPER)
    ax.set_xlim(0, 16)
    ax.set_ylim(0, 7.8)
    ax.axis("off")

    source_card(ax, 5.62, "P2D", "DETECTOR-MODEL FACET", "rows · faults · observables", 2)
    source_card(
        ax,
        4.18,
        "P3",
        "PHYSICAL EXECUTION\nPLAN",
        "events · records\nnoise · schedule",
        3,
    )
    source_card(
        ax,
        2.74,
        "P4",
        "CONTROL / DECODER\nCONTRACT",
        "tasks · windows\ncorrections · feedback",
        4,
    )

    # Policy and target are two independent inputs to one recipe choice.
    rounded(ax, 5.10, 5.22, 2.60, 1.46, STAGE_COLORS[0], STAGE_ACCENTS[0], 1.2, 0.15, 3)
    label(ax, 6.40, 6.35, "LAUNCH POLICY", 10.8, STAGE_ACCENTS[0], "bold")
    label(ax, 6.40, 5.92, "what is requested", 8.8, INK, "bold")
    label(ax, 6.40, 5.54, "emit · sample · DEM · run", 8.3, MUTED)

    rounded(ax, 8.28, 5.22, 2.60, 1.46, STAGE_COLORS[1], STAGE_ACCENTS[1], 1.2, 0.15, 3)
    label(ax, 9.58, 6.35, "TARGET", 10.8, STAGE_ACCENTS[1], "bold")
    label(ax, 9.58, 5.92, "how it is executed", 8.8, INK, "bold")
    label(
        ax,
        9.58,
        5.52,
        "Stim · DEM\nextended stabilizer · runtime",
        8.0,
        MUTED,
        linespacing=0.96,
    )

    label(ax, 7.99, 5.94, "×", 19.0, NAVY, "bold")
    rounded(ax, 5.10, 3.64, 5.78, 1.02, STAGE_COLORS[2], STAGE_ACCENTS[2], 1.2, 0.15, 3)
    label(ax, 7.99, 4.36, "CAPABILITY SELECTS ONE LOWERING SPEC", 10.3, STAGE_ACCENTS[2], "bold")
    label(ax, 7.99, 3.96, "accepted stages/facets · ordered stages · typed finalizer", 8.6, INK)
    arrow(ax, (6.40, 5.14), (6.95, 4.72), STAGE_ACCENTS[0], 1.3, 11)
    arrow(ax, (9.58, 5.14), (9.03, 4.72), STAGE_ACCENTS[1], 1.3, 11)
    arrow(ax, (4.43, 6.16), (5.00, 4.48), STAGE_ACCENTS[2], 1.25, 10, connectionstyle="arc3,rad=-0.18")
    arrow(ax, (4.43, 4.72), (5.00, 4.15), STAGE_ACCENTS[3], 1.25, 10)
    arrow(ax, (4.43, 3.28), (5.00, 3.83), STAGE_ACCENTS[4], 1.25, 10, connectionstyle="arc3,rad=0.18")

    rounded(ax, 5.10, 2.30, 5.78, 0.84, EXTENSION, "#B8C8D8", 1.1, 0.13, 3)
    label(ax, 7.99, 2.84, "GENERIC DRIVER", 9.9, NAVY, "bold")
    label(ax, 7.99, 2.51, "clone → verify → lower → finalize → normalize", 8.7, INK, "bold")
    arrow(ax, (7.99, 3.56), (7.99, 3.22), NAVY, 1.5, 12)

    endpoint_card(ax, 5.42, "OFFLINE STIM", "emit / sample", ("circuit + detector-aware samples", "feedback-free physical execution"), 0)
    endpoint_card(ax, 3.86, "DEM ANALYSIS", "dem_of", ("provenance-bearing DEMText", "batch sampling + offline decoding"), 2)
    endpoint_card(
        ax,
        2.30,
        "IN-SHOT EXTENDED\nSTABILIZER",
        "run",
        ("physical session ↔ decoder task", "correction affects the same shot"),
        4,
    )

    for y1, color_index, curve in ((6.04, 0, -0.23), (4.48, 2, -0.13), (2.92, 4, 0.0)):
        arrow(
            ax,
            (10.96, 2.72),
            (11.28, y1),
            STAGE_ACCENTS[color_index],
            1.45,
            12,
            connectionstyle=f"arc3,rad={curve}",
        )

    return fig


def main() -> None:
    fig = make_figure()
    fig.savefig(PDF_PATH, bbox_inches="tight", pad_inches=0.08)
    fig.savefig(PNG_PATH, dpi=220, bbox_inches="tight", pad_inches=0.08)
    plt.close(fig)


if __name__ == "__main__":
    main()

